New Aspects of Optical Coherence and their Potential for Quantum Technologies

Currently, optical technology impacts most of our lives, from light used in scientific measurement to the fiber optic cables that makeup the backbone of the internet. However, as our current optical infrastructure grows, we discover that these technologies are not limitless. However, our current optical technology functions on classical principles, and can be easily improved by incorporating our knowledge of quantum optics. In order to implement quantum technologies, our understanding of quantum coherence must improve. Through this knowledge we can maintain quantum states, and therefore their information, longer. In this dissertation, I will demonstrate that with sufficient knowledge of coherent properties, a simple algebra can be derived which can provide rules for graph reductions on a quantum network graph. Using this knowledge, I then provide a rudimentary algorithm which can find the optimal subgraph for communication on a quantum network. Next, I demonstrate that by measuring the photon statistics and second-order quantum coherence of a field, one can create a neural network capable of distinguishing the light sources on a pixel. Which is then applied to develop an imaging scheme capable of surpassing the Abbe-Rayleigh Criterion. Lastly, I present a multiphoton quantum version of the van Cittert-Zernike theorem. This provides formalism capable of determining the propagation of quantum coherence throughout a system. I then demonstrate the usefulness of the theorem by demonstrating sub-Poissonian statistics created by a linear system with an incident thermal beam, obtainable only by post-selection. Altogether, this provides incite into new applications of coherence to quantum technologies and the formalism to extending our knowledge even further.

==> regen.sh <==
pdflatex template
pdflatex template
bibtex template
pdflatex template

